PromptReps: Prompting Large Language Models to Generate Dense and Sparse Representations for Zero-Shot Document Retrieval

Utilizing large language models (LLMs) for zero-shot document ranking is done in one of two ways: (1) prompt-based re-ranking methods, which require no further training but are only feasible for re-ranking a handful of candidate documents due to computational costs; and (2) unsupervised contrastive trained dense retrieval methods, which can retrieve relevant documents from the entire corpus but require a large amount of paired text data for contrastive training. In this paper, we propose PromptReps, which combines the advantages of both categories: no need for training and the ability to retrieve from the whole corpus. Our method only requires prompts to guide an LLM to generate query and document representations for effective document retrieval. Specifically, we prompt the LLMs to represent a given text using a single word, and then use the last token's hidden states and the corresponding logits associated with the prediction of the next token to construct a hybrid document retrieval system. The retrieval system harnesses both dense text embedding and sparse bag-of-words representations given by the LLM. Our experimental evaluation on the MSMARCO, TREC deep learning and BEIR zero-shot document retrieval datasets illustrates that this simple prompt-based LLM retrieval method can achieve a similar or higher retrieval effectiveness than state-of-the-art LLM embedding methods that are trained with large amounts of unsupervised data, especially when using a larger LLM.

==> image/plot.py <==
# import matplotlib.pyplot as plt
# import numpy as np
#
# # Data from the LaTeX table
# models = [
#     "Mistral-7B-Instruct-v0.2",
#     "Phi-3-mini-4k-instruct (3.8B)",
#     "Meta-Llama-3-8B",
#     "Meta-Llama-3-8B-instruct",
#     "Meta-Llama-3-70B-instruct"
# ]
#
# dense = [5.61, 14.64, 14.67, 17.54, 17.76]
# sparse = [15.62, 18.19, 18.82, 20.85, 20.70]
# hybrid = [13.18, 22.06, 22.31, 24.62, 25.66]
#
# categories = ['Dense', 'Sparse', 'Hybrid']
# data = np.array([dense, sparse, hybrid])
# data = data.T  # Transpose the data to align with the models
#
# # BM25 score
# bm25_score = 18.75
#
# # Plotting the data
# x = np.arange(len(categories))  # the label locations
# width = 0.15  # the width of the bars
#
# fig, ax = plt.subplots(figsize=(10, 6))
#
# # Plot bars for LLMs
# for i, model in enumerate(models):
#     ax.bar(x + i * width, data[i], width, label=model)
#
# # Plot BM25 line
# ax.axhline(y=bm25_score, color='black', linestyle='--', label='BM25')
#
# # Set labels and legend
# ax.set_ylabel('MRR@10', fontsize=20)
# ax.set_xticks(x + width * 2)
# ax.set_xticklabels(categories, fontsize=20)
# ax.set_yticklabels([int(i) for i in ax.get_yticks()], fontsize=18)
# ax.legend(fontsize=14, loc='upper left', ncol=2, columnspacing=0.5)
#
# # Add a separate legend for BM25 line
# ax2 = ax.twinx()
# ax2.set_ylim(ax.get_ylim())  # Sync y-axis with the original plot for BM25 line
# ax2.set_yticklabels([])
# # remove y ticks
# ax2.yaxis.set_ticks_position('none')
# # ax2.legend(handles=[plt.Line2D([], [], color='red', linestyle='--')], labels=['BM25 (18.75)'], fontsize=12)
#
# plt.tight_layout()
#
# # Show the plot
# plt.savefig('different_llms.png')
# plt.show()


import matplotlib.pyplot as plt
import numpy as np

# Data from the table (Hybrid results)
datasets = ['arguana', 'climatefever', 'dbpedia', 'fever', 'fiqa', 'hotpotqa', 'nfcorpus', 'nq', 'quora', 'scidocs', 'scifact', 'trec-covid', 'touche2020', 'avg']
first_token_single_rep = [33.32, 21.38, 37.71, 71.11, 32.40, 47.05, 32.98, 43.14, 80.45, 17.59, 65.71, 69.25, 21.65, 44.13]
first_word_single_rep = [23.80, 16.67, 30.08, 61.20, 24.74, 37.79, 29.49, 33.18, 69.09, 14.97, 51.59, 63.53, 19.13 , 36.56]
multi_token_single_rep = [42.61, 20.90, 36.03, 64.13, 32.44, 51.50, 33.65, 39.36, 81.93, 17.39, 63.75, 69.16, 21.44, 44.18]
multi_token_multi_rep = [35.19, 17.56, 31.35, 54.04, 28.38, 46.38, 31.20, 35.38, 77.91, 15.68, 58.53, 63.54, 22.10, 39.79]
multi_word_multi_rep = [34.96, 18.09, 30.32, 52.97, 28.30, 43.68, 30.05, 35.95, 78.77, 15.44, 61.18, 65.10, 19.26, 39.54]

# Number of datasets
N = len(datasets)

# Bar width
width = 0.16

# Positions of the bars on the x-axis
ind = np.arange(N)

# Create a figure and a set of subplots
fig, ax = plt.subplots(figsize=(28, 5.5))

# Plotting the bars
bar1 = ax.bar(ind - 2*width, first_token_single_rep, width, label='First-token single-rep')
bar2 = ax.bar(ind - width, first_word_single_rep, width, label='First-word single-rep')
bar3 = ax.bar(ind, multi_token_single_rep, width, label='Multi-token single-rep')
bar4 = ax.bar(ind + width, multi_token_multi_rep, width, label='Multi-token multi-rep')
bar5 = ax.bar(ind + 2*width, multi_word_multi_rep, width, label='Multi-word multi-rep')

# Adding labels, title, and legend
ax.set_ylabel('nDCG@10', fontsize=25)
# ax.set_title('Performance Comparison Across Methods and Datasets (Hybrid Results)')
ax.set_xticks(ind)
ax.set_xticklabels(datasets, ha="center", fontsize=25, rotation=45)
ax.set_yticklabels([int(i)*2 for i in ax.get_yticks()], fontsize=22)
ax.legend(fontsize=23.8, loc='upper left', ncol=5, columnspacing=0.5)
ax.set_ylim(top=110.0)
ax.set_xlim(left=-0.5, right=N-0.5)
# Display the plot
plt.tight_layout()
plt.savefig('different_reps.png')
plt.show()
